The invariant space of multi-Higgs doublet models

In a model with more than one scalar doublet, the parameter space encloses both physical and unphysical information. Invariant theory provides a detailed description of the counting and characterization of the physical parameter space. The Hilbert series for the 3HDM is computed for the first time using partition analysis, in particular Omega calculus, giving rise to the possibility of a full description of its physical parameters. A rigorous counting of the physical parameters is given for the full class of models with $N$ scalar doublets as well as a decomposition of the Lagrangian into irreducible representations of $\mathrm{SU}(N)$. For the first time we derive a basis-invariant technique for counting parameters in a Lagrangian with both basis-invariant redundancies and global symmetries.

==> anc/hs_3hdm.txt <==
(1 + 14 t^3 + 60 t^4 + 275 t^5 + 1274 t^6 + 5155 t^7 + 20161 t^8 + 
   75095 t^9 + 264240 t^10 + 885516 t^11 + 2834022 t^12 + 
   8671076 t^13 + 25445735 t^14 + 71779143 t^15 + 195007048 t^16 + 
   511236133 t^17 + 1295636355 t^18 + 3179224601 t^19 + 
   7564677192 t^20 + 17477956901 t^21 + 39262235498 t^22 + 
   85853683736 t^23 + 182945453610 t^24 + 380283856670 t^25 + 
   771851230696 t^26 + 1531042093644 t^27 + 2970515462995 t^28 + 
   5641679579607 t^29 + 10496317684056 t^30 + 19143367022397 t^31 + 
   34248056625345 t^32 + 60139123080143 t^33 + 103713241781054 t^34 + 
   175754293393734 t^35 + 292818290150518 t^36 + 
   479871564512319 t^37 + 773908102619016 t^38 + 
   1228807989461265 t^39 + 1921728177626469 t^40 + 
   2961332582100456 t^41 + 4498163108992467 t^42 + 
   6737417725756358 t^43 + 9954327329157130 t^44 + 
   14512200512939650 t^45 + 20883028531401563 t^46 + 
   29670307379183676 t^47 + 41633441343039786 t^48 + 
   57712749259880728 t^49 + 79053716812829777 t^50 + 
   107028745453572029 t^51 + 143254274314089003 t^52 + 
   189600830977724482 t^53 + 248193344335470998 t^54 + 
   321398971394200935 t^55 + 411799796686223825 t^56 + 
   522148088845635419 t^57 + 655302376862169534 t^58 + 
   814143442108891869 t^59 + 1001470404161839701 t^60 + 
   1219878370055240399 t^61 + 1471620565854742943 t^62 + 
   1758459380263239671 t^63 + 2081512232982500064 t^64 + 
   2441099505001154860 t^65 + 2836602817597282373 t^66 + 
   3266342593242487553 t^67 + 3727483983236093502 t^68 + 
   4215979803568794437 t^69 + 4726558065572040847 t^70 + 
   5252760002583348836 t^71 + 5787032245088490827 t^72 + 
   6320874073411653649 t^73 + 6845037648170077207 t^74 + 
   7349775938749897776 t^75 + 7825129987928475739 t^76 + 
   8261244356119359550 t^77 + 8648697317481959007 t^78 + 
   8978830801547884154 t^79 + 9244064360275753923 t^80 + 
   9438177639914705696 t^81 + 9556547018948486707 t^82 + 
   9596324149303158505 t^83 + 9556547018948486707 t^84 + 
   9438177639914705696 t^85 + 9244064360275753923 t^86 + 
   8978830801547884154 t^87 + 8648697317481959007 t^88 + 
   8261244356119359550 t^89 + 7825129987928475739 t^90 + 
   7349775938749897776 t^91 + 6845037648170077207 t^92 + 
   6320874073411653649 t^93 + 5787032245088490827 t^94 + 
   5252760002583348836 t^95 + 4726558065572040847 t^96 + 
   4215979803568794437 t^97 + 3727483983236093502 t^98 + 
   3266342593242487553 t^99 + 2836602817597282373 t^100 + 
   2441099505001154860 t^101 + 2081512232982500064 t^102 + 
   1758459380263239671 t^103 + 1471620565854742943 t^104 + 
   1219878370055240399 t^105 + 1001470404161839701 t^106 + 
   814143442108891869 t^107 + 655302376862169534 t^108 + 
   522148088845635419 t^109 + 411799796686223825 t^110 + 
   321398971394200935 t^111 + 248193344335470998 t^112 + 
   189600830977724482 t^113 + 143254274314089003 t^114 + 
   107028745453572029 t^115 + 79053716812829777 t^116 + 
   57712749259880728 t^117 + 41633441343039786 t^118 + 
   29670307379183676 t^119 + 20883028531401563 t^120 + 
   14512200512939650 t^121 + 9954327329157130 t^122 + 
   6737417725756358 t^123 + 4498163108992467 t^124 + 
   2961332582100456 t^125 + 1921728177626469 t^126 + 
   1228807989461265 t^127 + 773908102619016 t^128 + 
   479871564512319 t^129 + 292818290150518 t^130 + 
   175754293393734 t^131 + 103713241781054 t^132 + 
   60139123080143 t^133 + 34248056625345 t^134 + 
   19143367022397 t^135 + 10496317684056 t^136 + 
   5641679579607 t^137 + 2970515462995 t^138 + 1531042093644 t^139 + 
   771851230696 t^140 + 380283856670 t^141 + 182945453610 t^142 + 
   85853683736 t^143 + 39262235498 t^144 + 17477956901 t^145 + 
   7564677192 t^146 + 3179224601 t^147 + 1295636355 t^148 + 
   511236133 t^149 + 195007048 t^150 + 71779143 t^151 + 
   25445735 t^152 + 8671076 t^153 + 2834022 t^154 + 885516 t^155 + 
   264240 t^156 + 75095 t^157 + 20161 t^158 + 5155 t^159 + 
   1274 t^160 + 275 t^161 + 60 t^162 + 14 t^163 + 
   t^166)/((1 - t^2)^7 (1 - t^3)^8 (1 - t^4)^6 (1 - t^5)^9 (1 - 
     t^6)^3 (1 - t^7)^5 (1 - t^9) (1 - t^12)^4)

